On Last-Iterate Convergence Beyond Zero-Sum Games

Most existing results about \emph{last-iterate convergence} of learning dynamics are limited to two-player zero-sum games, and only apply under rigid assumptions about what dynamics the players follow. In this paper we provide new results and techniques that apply to broader families of games and learning dynamics. First, we use a regret-based analysis to show that in a class of games that includes constant-sum polymatrix and strategically zero-sum games, dynamics such as \emph{optimistic mirror descent (OMD)} have \emph{bounded second-order path lengths}, a property which holds even when players employ different algorithms and prediction mechanisms. This enables us to obtain $O(1/\sqrt{T})$ rates and optimal $O(1)$ regret bounds. Our analysis also reveals a surprising property: OMD either reaches arbitrarily close to a Nash equilibrium, or it outperforms the \emph{robust price of anarchy} in efficiency. Moreover, for potential games we establish convergence to an $\epsilon$-equilibrium after $O(1/\epsilon^2)$ iterations for mirror descent under a broad class of regularizers, as well as optimal $O(1)$ regret bounds for OMD variants. Our framework also extends to near-potential games, and unifies known analyses for distributed learning in Fisher's market model. Finally, we analyze the convergence, efficiency, and robustness of \emph{optimistic gradient descent (OGD)} in general-sum continuous games.

==> experiments/last_iterate.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# %pylab inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "if False:\n",
    "    plt.rcParams.update({'font.size': 16})\n",
    "    plt.rc('text', usetex=True)\n",
    "    plt.rc('font', family='serif')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import itertools\n",
    "import matplotlib as mpl\n",
    "\n",
    "mpl.use('pgf')\n",
    "\n",
    "import matplotlib.pyplot as plt \n",
    "plt.rcParams.update({\n",
    "    \"font.family\": \"serif\",  # use serif/main font for text elements\n",
    "    \"text.usetex\": True,     # use inline math for ticks\n",
    "    \"pgf.texsystem\": \"pdflatex\",     # use inline math for ticks\n",
    "    \"pgf.rcfonts\": False,    # don't setup fonts from rc parameters\n",
    "    \"pgf.preamble\": \"\\n\".join([\n",
    "         r\"\\usepackage{times}\",            # load additional packages\n",
    "         r\"\\usepackage{bm}\",            # load additional packages\n",
    "    ])\n",
    "})\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def proj_simplex(x):\n",
    "    \n",
    "    #x_sort = x[:]\n",
    "    \n",
    "    x_sort = np.sort(x)[::-1]\n",
    "    acc = list(itertools.accumulate(x_sort))\n",
    "    \n",
    "    for i in range(len(x_sort)):\n",
    "        val = x_sort[i] + (1 - acc[i])/(i+1)\n",
    "        if (val <= 0):\n",
    "            continue\n",
    "        rho = i+1\n",
    "        \n",
    "    lam = (1 - acc[rho-1])/rho\n",
    "    \n",
    "    output = []\n",
    "    \n",
    "    for elem in x:\n",
    "        val = max(0, elem + lam)\n",
    "        output.append(val)\n",
    "        \n",
    "    return output"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "if True:\n",
    "    # import numpy as np\n",
    "    # import matplotlib.pyplot as plt\n",
    "    import random\n",
    "\n",
    "    fig = plt.figure(figsize=(10.5, 3))\n",
    "\n",
    "    for it in range(3):\n",
    "        \n",
    "        x_p = np.array([random.uniform(0,1), random.uniform(0,1)])\n",
    "        x_pp = np.array([random.uniform(0,1), random.uniform(0,1)])\n",
    "        \n",
    "        y_p = np.array([random.uniform(0,1), random.uniform(0,1)])\n",
    "        y_pp = np.array([random.uniform(0,1), random.uniform(0,1)])\n",
    "        \n",
    "        lr = .1\n",
    "        \n",
    "        A = np.array([[1, -2],\n",
    "                    [-1, 1]])\n",
    "        \n",
    "        B = np.array([[1, 1],\n",
    "                    [1, -1]])\n",
    "        \n",
    "        B_T = B.transpose()\n",
    "        \n",
    "        #print(A, B)\n",
    "        \n",
    "\n",
    "        lst_x = []\n",
    "        lst_y = []\n",
    "        \n",
    "        for i in range(800):\n",
    "            x = x_p + 2*lr*A@y_p - lr*A@y_pp\n",
    "            y = y_p + 2*lr*B_T@x_p - lr*B_T@x_pp\n",
    "\n",
    "            lst_x.append(x[0])\n",
    "            lst_y.append(y[0])\n",
    "            \n",
    "            x_pp, x_p = x_p, x\n",
    "            y_pp, y_p = y_p, y\n",
    "        \n",
    "        plt.subplot(1, 3, it+1)\n",
    "        \n",
    "        plt.plot(lst_x, color='#377eb8', label=r\"$\\bm{x}^{(t)}(1)$\")\n",
    "        plt.xlabel('Iteration $t$')\n",
    "        plt.plot(lst_y, color='#ff7f00', ls=\"--\", label=r\"$\\bm{y}^{(t)}(1)$\")\n",
    "        plt.grid()\n",
    "        plt.legend()\n",
    "        \n",
    "        \n",
    "    # plt.show()\n",
    "    fig.savefig(\"efficiency.pdf\", bbox_inches=\"tight\")\n",
    "            "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# import numpy as np\n",
    "# import matplotlib.pyplot as plt\n",
    "\n",
    "fig = plt.figure(figsize=(10.5, 3))\n",
    "\n",
    "for it in range(2):\n",
    "    \n",
    "    x_p = np.array([.5, .5])\n",
    "    x_pp = np.array([.5, .5])\n",
    "    \n",
    "    y_p = np.array([5, .5])\n",
    "    y_pp = np.array([.5, .5])\n",
    "    \n",
    "    eps = 0.05\n",
    "    \n",
    "    lr = .1\n",
    "    \n",
    "    A = np.array([[1, 0],\n",
    "                [0, eps/2]])\n",
    "    \n",
    "    if (it == 1):\n",
    "        B = np.array([[-1, 0],\n",
    "                    [0, eps/2]])\n",
    "    else:\n",
    "        B = -A\n",
    "    \n",
    "    B_T = B.transpose()\n",
    "    \n",
    "    #print(A, B)\n",
    "    \n",
    "\n",
    "    xs = []\n",
    "    lst_x = []\n",
    "    lst_y = []\n",
    "\n",
    "    if (it == 0):\n",
    "        num_iter = 1000000\n",
    "    else:\n",
    "        num_iter = 1000\n",
    "    \n",
    "    for i in range(num_iter):\n",
    "        x = x_p + 2*lr*A@y_p - lr*A@y_pp\n",
    "        y = y_p + 2*lr*B_T@x_p - lr*B_T@x_pp\n",
    "\n",
    "        if it == 0:\n",
    "            if i % 4797 == 0:\n",
    "                xs += [i]\n",
    "                lst_x.append(x[1])\n",
    "                lst_y.append(y[1])\n",
    "        else:\n",
    "            xs += [i]\n",
    "            lst_x.append(x[1])\n",
    "            lst_y.append(y[1])\n",
    "        \n",
    "        x_pp, x_p = x_p, x\n",
    "        y_pp, y_p = y_p, y\n",
    "    \n",
    "    plt.subplot(1, 2, it+1)\n",
    "    \n",
    "    plt.plot(xs, lst_x, color='#377eb8', label=r\"$\\bm{x}^{(t)}(2)$\")\n",
    "    plt.xlabel('Iteration $t$')\n",
    "    plt.plot(xs, lst_y, color='#ff7f00', ls=\"--\", label=r\"$\\bm{y}^{(t)}(2)$\")\n",
    "    plt.grid()\n",
    "    plt.legend()\n",
    "    \n",
    "    \n",
    "# plt.show()\n",
    "fig.savefig(\"robustness.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def predict(lst_util, method, H):\n",
    "    if (lst_util == []):\n",
    "        return np.array([0, 0, 0])\n",
    "    if (method == \"one-step\"):\n",
    "        return lst_util[-1]\n",
    "    elif (method == \"H-step\"):\n",
    "        return sum(lst_util[-H:])/H\n",
    "    elif (method == \"H-order\"):\n",
    "        if (H == 1):\n",
    "            return lst_util[-1]\n",
    "        elif (H == 2):\n",
    "            return 2*lst_util[-1] - lst_util[-2]\n",
    "        elif (H == 3):\n",
    "            return 3*lst_util[-1] - 3*lst_util[-2] + lst_util[-3]\n",
    "        elif (H == 4):\n",
    "            return 4*lst_util[-1] - 6*lst_util[-2] + 4*lst_util[-3] - lst_util[-4]\n",
    "    raise WTFError"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# import numpy as np\n",
    "# import matplotlib.pyplot as plt\n",
    "# import random\n",
    "\n",
    "fig = plt.figure(constrained_layout=True, figsize=(8.9, 7))\n",
    "figs = fig.subfigures(3,1)\n",
    "\n",
    "for it in range(3):\n",
    "    axs = figs[it].subplots(nrows=1, ncols=4, sharey=True)\n",
    "    \n",
    "    if it != 0:\n",
    "        figs[it].suptitle(f\"Matrix Game $(\\\\mathbf{{A}}_{it+1}, -\\\\mathbf{{A}}_{it+1})$\")\n",
    "    else:\n",
    "        fig.suptitle(f\"Matrix Game $(\\\\mathbf{{A}}_{it+1}, -\\\\mathbf{{A}}_{it+1})$\")\n",
    "\n",
    "    num_iter = 2000\n",
    "    \n",
    "    if (it == 0):\n",
    "        A = np.array([[1, -1, -1],\n",
    "                    [-1,-1, 0], \n",
    "                    [-.5, 0, -1]])\n",
    "    if (it == 1):\n",
    "        A = np.array([[-1, 1, -1],\n",
    "                        [0, .5, -1], \n",
    "                        [.3, -.5, -.5]])\n",
    "    if (it == 2):\n",
    "        A = np.array([[-1, 0, -.3],\n",
    "                        [.5, .5, -1], \n",
    "                        [0, -.5, 0]])\n",
    "\n",
    "    A_T = A.transpose()\n",
    "    \n",
    "    for ep, H in enumerate([1, 10, 25, 50]):\n",
    "        \n",
    "        x_hat_p = np.array([1/3, 1/3, 1/3])\n",
    "        y_hat_p = np.array([1/3, 1/3, 1/3])\n",
    "    \n",
    "        pred_x = np.array([0, 0, 0])\n",
    "        pred_y = np.array([0, 0, 0])\n",
    "    \n",
    "        lst_util_x = []\n",
    "        lst_util_y = []\n",
    "    \n",
    "        lr = .05\n",
    "\n",
    "        lst_x = []\n",
    "        lst_y = []\n",
    "\n",
    "        for i in range(num_iter):\n",
    "            pred_x = predict(lst_util_x, method=\"H-step\", H = H)\n",
    "            x = proj_simplex(x_hat_p - lr*pred_x)\n",
    "\n",
    "            pred_y = predict(lst_util_y, method=\"H-step\", H = H)\n",
    "            y = proj_simplex(y_hat_p + lr*pred_y)\n",
    "            #y= y_hat_p*np.exp(lr*pred_y)\n",
    "            #y/=sum(y)\n",
    "\n",
    "            lst_x.append(x[0])\n",
    "            lst_y.append(y[0])\n",
    "\n",
    "            x_hat = proj_simplex(x_hat_p - lr*A@y)\n",
    "            y_hat = proj_simplex(y_hat_p + lr*A_T@x)\n",
    "            #y_hat = y_hat_p*np.exp(lr*A_T@x)\n",
    "            #y_hat = y_hat/sum(y_hat)\n",
    "\n",
    "            x_hat_p = x_hat\n",
    "            y_hat_p = y_hat\n",
    "\n",
    "            lst_util_x.append(A@y)\n",
    "            lst_util_y.append(A_T@x)\n",
    "        #plt.plot(val_x)\n",
    "        #plt.plot(val_y)\n",
    "\n",
    "        # plt.subplot(3, 4, 4*it + ep+1)\n",
    "\n",
    "        if (it == 0):\n",
    "            axs[ep].set_title('$H=' + str(H) + '$')\n",
    "            \n",
    "        if (it == 2):\n",
    "            axs[ep].set_xlabel('Iteration $t$')\n",
    "        \n",
    "        if (ep == 0):\n",
    "            axs[ep].set_ylabel('Action probability')\n",
    "\n",
    "        #axs[ep].xlabel('Iterations')\n",
    "        #axs[ep].ylabel('Probabilities')\n",
    "        axs[ep].plot(lst_x, color='#377eb8', label=r\"$\\bm{x}^{(t)}(1)$\")\n",
    "        axs[ep].plot(lst_y, color='#ff7f00', ls=\"--\", label=r\"$\\bm{y}^{(t)}(1)$\")\n",
    "        axs[ep].grid()\n",
    "\n",
    "        if ep == 0:\n",
    "            axs[ep].legend()\n",
    "        \n",
    "# plt.show()\n",
    "# fig.tight_layout()\n",
    "fig.savefig(\"H_step-both.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# import numpy as np\n",
    "# import matplotlib.pyplot as plt\n",
    "# import random\n",
    "\n",
    "fig = plt.figure(constrained_layout=True, figsize=(8.9, 7))\n",
    "figs = fig.subfigures(3,1)\n",
    "\n",
    "for it in range(3):\n",
    "    axs = figs[it].subplots(nrows=1, ncols=4, sharey=True)\n",
    "    \n",
    "    if it != 0:\n",
    "        figs[it].suptitle(f\"Matrix Game $(\\\\mathbf{{A}}_{it+1}, -\\\\mathbf{{A}}_{it+1})$\")\n",
    "    else:\n",
    "        fig.suptitle(f\"Matrix Game $(\\\\mathbf{{A}}_{it+1}, -\\\\mathbf{{A}}_{it+1})$\")\n",
    "\n",
    "    num_iter = 2000\n",
    "    \n",
    "    if (it == 0):\n",
    "        A = np.array([[1, -1, -1],\n",
    "                    [-1,-1, 0], \n",
    "                    [-.5, 0, -1]])\n",
    "    if (it == 1):\n",
    "        A = np.array([[-1, 1, -1],\n",
    "                        [0, .5, -1], \n",
    "                        [.3, -.5, -.5]])\n",
    "    if (it == 2):\n",
    "        A = np.array([[-1, 0, -.3],\n",
    "                        [.5, .5, -1], \n",
    "                        [0, -.5, 0]])\n",
    "\n",
    "    A_T = A.transpose()\n",
    "    \n",
    "    for ep, H in enumerate([1, 10, 25, 50]):\n",
    "        \n",
    "        x_hat_p = np.array([1/3, 1/3, 1/3])\n",
    "        y_hat_p = np.array([1/3, 1/3, 1/3])\n",
    "    \n",
    "        pred_x = np.array([0, 0, 0])\n",
    "        pred_y = np.array([0, 0, 0])\n",
    "    \n",
    "        lst_util_x = []\n",
    "        lst_util_y = []\n",
    "    \n",
    "        lr = .05\n",
    "\n",
    "        lst_x = []\n",
    "        lst_y = []\n",
    "\n",
    "        for i in range(num_iter):\n",
    "            pred_x = predict(lst_util_x, method=\"one-step\", H = H)\n",
    "            x = proj_simplex(x_hat_p - lr*pred_x)\n",
    "\n",
    "            pred_y = predict(lst_util_y, method=\"H-step\", H = H)\n",
    "            y = proj_simplex(y_hat_p + lr*pred_y)\n",
    "            #y= y_hat_p*np.exp(lr*pred_y)\n",
    "            #y/=sum(y)\n",
    "\n",
    "            lst_x.append(x[0])\n",
    "            lst_y.append(y[0])\n",
    "\n",
    "            x_hat = proj_simplex(x_hat_p - lr*A@y)\n",
    "            y_hat = proj_simplex(y_hat_p + lr*A_T@x)\n",
    "            #y_hat = y_hat_p*np.exp(lr*A_T@x)\n",
    "            #y_hat = y_hat/sum(y_hat)\n",
    "\n",
    "            x_hat_p = x_hat\n",
    "            y_hat_p = y_hat\n",
    "\n",
    "            lst_util_x.append(A@y)\n",
    "            lst_util_y.append(A_T@x)\n",
    "        #plt.plot(val_x)\n",
    "        #plt.plot(val_y)\n",
    "\n",
    "        # plt.subplot(3, 4, 4*it + ep+1)\n",
    "\n",
    "        if (it == 0):\n",
    "            axs[ep].set_title('$H=' + str(H) + '$')\n",
    "            \n",
    "        if (it == 2):\n",
    "            axs[ep].set_xlabel('Iteration $t$')\n",
    "        \n",
    "        if (ep == 0):\n",
    "            axs[ep].set_ylabel('Action probability')\n",
    "\n",
    "        #axs[ep].xlabel('Iterations')\n",
    "        #axs[ep].ylabel('Probabilities')\n",
    "        axs[ep].plot(lst_x, color='#377eb8', label=r\"$\\bm{x}^{(t)}(1)$\")\n",
    "        axs[ep].plot(lst_y, color='#ff7f00', ls=\"--\", label=r\"$\\bm{y}^{(t)}(1)$\")\n",
    "        axs[ep].grid()\n",
    "\n",
    "        if ep == 0:\n",
    "            axs[ep].legend()\n",
    "        \n",
    "# plt.show()\n",
    "# fig.tight_layout()\n",
    "fig.savefig(\"H_step-one.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[-1.    0.5   1.  ]\n",
      " [ 0.    0.5   0.5 ]\n",
      " [-0.25  0.    1.  ]]\n",
      "[[ 0.3   0.    0.3 ]\n",
      " [-0.2   0.25  0.3 ]\n",
      " [-0.35  0.75  0.05]]\n",
      "[[0.7  0.5  0.56]\n",
      " [0.4  0.4  0.7 ]\n",
      " [0.5  0.6  0.5 ]]\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import random\n",
    "\n",
    "fig = plt.figure(constrained_layout=True, figsize=(8.9, 7))\n",
    "figs = fig.subfigures(3,1)\n",
    "\n",
    "for it in range(3):\n",
    "    axs = figs[it].subplots(nrows=1, ncols=4, sharey=True)\n",
    "    \n",
    "    if it != 0:\n",
    "        figs[it].suptitle(f\"Bimatrix Game $(\\\\mathbf{{A}}_{it+1}, \\\\mathbf{{B}}_{it+1})$\")\n",
    "    else:\n",
    "        fig.suptitle(f\"Bimatrix Game $(\\\\mathbf{{A}}_{it+1}, \\\\mathbf{{B}}_{it+1})$\")\n",
    "\n",
    "    \n",
    "    num_iter = 10000\n",
    "    \n",
    "    if (it == 0):\n",
    "        A = np.array([[1, -1, -1],\n",
    "                    [-1,-1, 0], \n",
    "                    [-.5, 0, -1]])\n",
    "        v = np.array([-0.5, 0, 0.5])\n",
    "        lam = .5\n",
    "    if (it == 1):\n",
    "        A = np.array([[-1, 1, -1],\n",
    "                        [0, .5, -1], \n",
    "                        [.3, -.5, -.5]])\n",
    "        v = np.array([-0.2, .5, -0.2])\n",
    "        lam = 0.5\n",
    "    if (it == 2):\n",
    "        A = np.array([[-1, 0, -.3],\n",
    "                        [.5, .5, -1], \n",
    "                        [0, -.5, 0]])\n",
    "        v = np.array([.5, .5, .5])\n",
    "        lam = .2\n",
    "\n",
    "        \n",
    "    B = - lam*A + np.outer(np.ones(3), v)\n",
    "    B_T = B.transpose()\n",
    "    \n",
    "    print(B)\n",
    "    \n",
    "    for ep, H in enumerate([1, 10, 25, 50]):\n",
    "        \n",
    "        x_hat_p = np.array([1/3, 1/3, 1/3])\n",
    "        y_hat_p = np.array([1/3, 1/3, 1/3])\n",
    "    \n",
    "        pred_x = np.array([0, 0, 0])\n",
    "        pred_y = np.array([0, 0, 0])\n",
    "    \n",
    "        lst_util_x = []\n",
    "        lst_util_y = []\n",
    "    \n",
    "        lr = .05\n",
    "\n",
    "        lst_x = []\n",
    "        lst_y = []\n",
    "        xs = []\n",
    "        for i in range(num_iter):\n",
    "            pred_x = predict(lst_util_x, method=\"H-step\", H = H)\n",
    "            x = proj_simplex(x_hat_p - lr*pred_x)\n",
    "\n",
    "            pred_y = predict(lst_util_y, method=\"H-step\", H = H)\n",
    "            y = proj_simplex(y_hat_p - lr*pred_y)\n",
    "\n",
    "            #y= y_hat_p*np.exp(lr*pred_y)\n",
    "            #y/=sum(y)\n",
    "\n",
    "            if i % 173 == 0:\n",
    "                xs += [i]\n",
    "                lst_x.append(x[0])\n",
    "                lst_y.append(y[0])\n",
    "\n",
    "            x_hat = proj_simplex(x_hat_p - lr*A@y)\n",
    "            y_hat = proj_simplex(y_hat_p - lr*B_T@x)\n",
    "            #y_hat = y_hat_p*np.exp(lr*A_T@x)\n",
    "            #y_hat = y_hat/sum(y_hat)\n",
    "\n",
    "            x_hat_p = x_hat\n",
    "            y_hat_p = y_hat\n",
    "\n",
    "            lst_util_x.append(A@y)\n",
    "            lst_util_y.append(B_T@x)\n",
    "\n",
    "        #plt.plot(val_x)\n",
    "        #plt.plot(val_y)\n",
    "\n",
    "        if (it == 0):\n",
    "            axs[ep].set_title('$H=' + str(H) + '$')\n",
    "            \n",
    "        if (it == 2):\n",
    "            axs[ep].set_xlabel('Iteration $t$')\n",
    "        \n",
    "        if (ep == 0):\n",
    "            axs[ep].set_ylabel('Action probability')\n",
    "        \n",
    "        #axs[ep].xlabel('Iterations')\n",
    "        #axs[ep].ylabel('Probabilities')\n",
    "        axs[ep].plot(xs, lst_x, color='#377eb8', label=r\"$\\bm{x}^{(t)}(1)$\")\n",
    "        axs[ep].plot(xs, lst_y, color='#ff7f00', ls=\"--\", label=r\"$\\bm{y}^{(t)}(1)$\")\n",
    "        axs[ep].grid()\n",
    "\n",
    "        if ep == 0:\n",
    "            axs[ep].legend()\n",
    "        \n",
    "plt.show()\n",
    "fig.savefig(\"strat-H_step-both.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import random\n",
    "\n",
    "fig = plt.figure(constrained_layout=True, figsize=(8.9, 7))\n",
    "figs = fig.subfigures(3,1)\n",
    "\n",
    "for it in range(3):\n",
    "    axs = figs[it].subplots(nrows=1, ncols=4, sharey=True)\n",
    "    \n",
    "    if it != 0:\n",
    "        figs[it].suptitle(f\"Matrix Game $(\\\\mathbf{{A}}_{it+1}, -\\\\mathbf{{A}}_{it+1})$\")\n",
    "    else:\n",
    "        fig.suptitle(f\"Matrix Game $(\\\\mathbf{{A}}_{it+1}, -\\\\mathbf{{A}}_{it+1})$\")\n",
    "\n",
    "    \n",
    "    num_iter = 10000\n",
    "    \n",
    "    if (it == 0):\n",
    "        A = np.array([[1, -1, -1],\n",
    "                    [-1,-1, 0], \n",
    "                    [-.5, 0, -1]])\n",
    "    if (it == 1):\n",
    "        A = np.array([[-1, 1, -1],\n",
    "                        [0, .5, -1], \n",
    "                        [.3, -.5, -.5]])\n",
    "    if (it == 2):\n",
    "        A = np.array([[-1, 0, -.3],\n",
    "                        [.5, .5, -1], \n",
    "                        [0, -.5, 0]])\n",
    "    A_T = A.transpose()\n",
    "\n",
    "    A_T = A.transpose()\n",
    "    \n",
    "    for ep, delta in enumerate([.5, .8, .95, .96]):\n",
    "        \n",
    "        nom_x = np.array([0, 0, 0])\n",
    "        denom_x = 0\n",
    "        nom_y = np.array([0,0,0])\n",
    "        denom_y = 0\n",
    "        \n",
    "        x_hat_p = np.array([1/3, 1/3, 1/3])\n",
    "        y_hat_p = np.array([1/3, 1/3, 1/3])\n",
    "    \n",
    "        lst_util_x = []\n",
    "        lst_util_y = []\n",
    "    \n",
    "        lr = .02\n",
    "\n",
    "        lst_x = []\n",
    "        lst_y = []\n",
    "        xs = []\n",
    "\n",
    "        for i in range(num_iter):\n",
    "            #pred_x = predict(lst_util_x, method=\"H-step\", H = H)\n",
    "            \n",
    "            if (lst_util_x != []):\n",
    "                nom_x = delta*nom_x + lst_util_x[-1]\n",
    "                denom_x = delta*denom_x + 1\n",
    "                pred_x = nom_x/denom_x\n",
    "            else:\n",
    "                pred_x = np.array([0, 0, 0])\n",
    "            \n",
    "            x = proj_simplex(x_hat_p - lr*pred_x)\n",
    "\n",
    "            #pred_y = predict(lst_util_y, method=\"H-step\", H = H)\n",
    "            \n",
    "            if (lst_util_y != []):\n",
    "                nom_y = delta*nom_y + lst_util_y[-1]\n",
    "                denom_y = delta*denom_y + 1\n",
    "                pred_y = nom_y/denom_y\n",
    "            else:\n",
    "                pred_y = np.array([0, 0, 0])\n",
    "            \n",
    "            y = proj_simplex(y_hat_p + lr*pred_y)\n",
    "            #y= y_hat_p*np.exp(lr*pred_y)\n",
    "            #y/=sum(y)\n",
    "\n",
    "            if i % 173 == 0:\n",
    "                xs += [i]\n",
    "                lst_x.append(x[0])\n",
    "                lst_y.append(y[0])\n",
    "\n",
    "            x_hat = proj_simplex(x_hat_p - lr*A@y)\n",
    "            y_hat = proj_simplex(y_hat_p + lr*A_T@x)\n",
    "            #y_hat = y_hat_p*np.exp(lr*A_T@x)\n",
    "            #y_hat = y_hat/sum(y_hat)\n",
    "\n",
    "            x_hat_p = x_hat\n",
    "            y_hat_p = y_hat\n",
    "\n",
    "            lst_util_x.append(A@y)\n",
    "            lst_util_y.append(A_T@x)\n",
    "\n",
    "        #plt.plot(val_x)\n",
    "        #plt.plot(val_y)\n",
    "\n",
    "\n",
    "        if (it == 0):\n",
    "            axs[ep].set_title('$\\delta=' + str(delta) + '$')\n",
    "            \n",
    "        if (it == 2):\n",
    "            axs[ep].set_xlabel('Iterations')\n",
    "        \n",
    "        if (ep == 0):\n",
    "            axs[ep].set_ylabel('Action probability')\n",
    "        \n",
    "        #axs[ep].xlabel('Iterations')\n",
    "        #axs[ep].ylabel('Probabilities')\n",
    "        axs[ep].plot(xs, lst_x, color='#377eb8', label=r\"$\\bm{x}^{(t)}(1)$\")\n",
    "        axs[ep].plot(xs, lst_y, color='#ff7f00', ls=\"--\", label=r\"$\\bm{y}^{(t)}(1)$\")\n",
    "        axs[ep].grid()\n",
    "\n",
    "        if ep == 0:\n",
    "            axs[ep].legend()\n",
    "        \n",
    "plt.show()\n",
    "fig.savefig(\"discounting-both.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# import numpy as np\n",
    "# import matplotlib.pyplot as plt\n",
    "# import random\n",
    "\n",
    "fig = plt.figure(constrained_layout=True, figsize=(8.9, 7))\n",
    "figs = fig.subfigures(3,1)\n",
    "\n",
    "for it in range(3):\n",
    "    axs = figs[it].subplots(nrows=1, ncols=4, sharey=True)\n",
    "    \n",
    "    if it != 0:\n",
    "        figs[it].suptitle(f\"Matrix Game $(\\\\mathbf{{A}}_{it+1}, -\\\\mathbf{{A}}_{it+1})$\")\n",
    "    else:\n",
    "        fig.suptitle(f\"Matrix Game $(\\\\mathbf{{A}}_{it+1}, -\\\\mathbf{{A}}_{it+1})$\")\n",
    "\n",
    "    num_iter = 2000\n",
    "    \n",
    "    if (it == 0):\n",
    "        A = np.array([[1, -1, -1],\n",
    "                    [-1,-1, 0], \n",
    "                    [-.5, 0, -1]])\n",
    "    if (it == 1):\n",
    "        A = np.array([[-1, 1, -1],\n",
    "                        [0, .5, -1], \n",
    "                        [.3, -.5, -.5]])\n",
    "    if (it == 2):\n",
    "        A = np.array([[-1, 0, -.3],\n",
    "                        [.5, .5, -1], \n",
    "                        [0, -.5, 0]])\n",
    "\n",
    "    A_T = A.transpose()\n",
    "    \n",
    "    for ep, H in enumerate([1, 2, 3, 4]):\n",
    "        \n",
    "        x_hat_p = np.array([1/3, 1/3, 1/3])\n",
    "        y_hat_p = np.array([1/3, 1/3, 1/3])\n",
    "    \n",
    "        pred_x = np.array([0, 0, 0])\n",
    "        pred_y = np.array([0, 0, 0])\n",
    "    \n",
    "        lst_util_x = [pred_x] * 4\n",
    "        lst_util_y = [pred_y] * 4\n",
    "    \n",
    "        lr = .05\n",
    "\n",
    "        lst_x = []\n",
    "        lst_y = []\n",
    "\n",
    "        for i in range(num_iter):\n",
    "            pred_x = predict(lst_util_x, method=\"H-order\", H = H)\n",
    "            x = proj_simplex(x_hat_p - lr*pred_x)\n",
    "\n",
    "            pred_y = predict(lst_util_y, method=\"H-order\", H = H)\n",
    "            y = proj_simplex(y_hat_p + lr*pred_y)\n",
    "            #y= y_hat_p*np.exp(lr*pred_y)\n",
    "            #y/=sum(y)\n",
    "\n",
    "            lst_x.append(x[0])\n",
    "            lst_y.append(y[0])\n",
    "\n",
    "            x_hat = proj_simplex(x_hat_p - lr*A@y)\n",
    "            y_hat = proj_simplex(y_hat_p + lr*A_T@x)\n",
    "            #y_hat = y_hat_p*np.exp(lr*A_T@x)\n",
    "            #y_hat = y_hat/sum(y_hat)\n",
    "\n",
    "            x_hat_p = x_hat\n",
    "            y_hat_p = y_hat\n",
    "\n",
    "            lst_util_x.append(A@y)\n",
    "            lst_util_y.append(A_T@x)\n",
    "        #plt.plot(val_x)\n",
    "        #plt.plot(val_y)\n",
    "\n",
    "        # plt.subplot(3, 4, 4*it + ep+1)\n",
    "\n",
    "        if (it == 0):\n",
    "            axs[ep].set_title('$H=' + str(H) + '$')\n",
    "            \n",
    "        if (it == 2):\n",
    "            axs[ep].set_xlabel('Iteration $t$')\n",
    "        \n",
    "        if (ep == 0):\n",
    "            axs[ep].set_ylabel('Action probability')\n",
    "\n",
    "        #axs[ep].xlabel('Iterations')\n",
    "        #axs[ep].ylabel('Probabilities')\n",
    "        axs[ep].plot(lst_x, color='#377eb8', label=r\"$\\bm{x}^{(t)}(1)$\")\n",
    "        axs[ep].plot(lst_y, color='#ff7f00', ls=\"--\", label=r\"$\\bm{y}^{(t)}(1)$\")\n",
    "        axs[ep].grid()\n",
    "\n",
    "        if ep == 0:\n",
    "            axs[ep].legend()\n",
    "        \n",
    "# plt.show()\n",
    "# fig.tight_layout()\n",
    "fig.savefig(\"H_order-both.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "# import numpy as np\n",
    "# import matplotlib.pyplot as plt\n",
    "# import random\n",
    "\n",
    "fig = plt.figure(constrained_layout=True, figsize=(8.9, 7))\n",
    "figs = fig.subfigures(3,1)\n",
    "\n",
    "for it in range(3):\n",
    "    axs = figs[it].subplots(nrows=1, ncols=4, sharey=True)\n",
    "    \n",
    "    if it != 0:\n",
    "        figs[it].suptitle(f\"Matrix Game $(\\\\mathbf{{A}}_{it+1}, -\\\\mathbf{{A}}_{it+1})$\")\n",
    "    else:\n",
    "        fig.suptitle(f\"Matrix Game $(\\\\mathbf{{A}}_{it+1}, -\\\\mathbf{{A}}_{it+1})$\")\n",
    "\n",
    "    num_iter = 25000\n",
    "    \n",
    "    if (it == 0):\n",
    "        A = np.array([[1, -1, -1],\n",
    "                    [-1,-1, 0], \n",
    "                    [-.5, 0, -1]])\n",
    "    if (it == 1):\n",
    "        A = np.array([[-1, 1, -1],\n",
    "                        [0, .5, -1], \n",
    "                        [.3, -.5, -.5]])\n",
    "    if (it == 2):\n",
    "        A = np.array([[-1, 0, -.3],\n",
    "                        [.5, .5, -1], \n",
    "                        [0, -.5, 0]])\n",
    "\n",
    "    A_T = A.transpose()\n",
    "    \n",
    "    for ep, H in enumerate([1, 10, 25, 50]):\n",
    "        \n",
    "        x_hat_p = np.array([1/3, 1/3, 1/3])\n",
    "        y_hat_p = np.array([1/3, 1/3, 1/3])\n",
    "    \n",
    "        pred_x = np.array([0, 0, 0])\n",
    "        pred_y = np.array([0, 0, 0])\n",
    "    \n",
    "        lst_util_x = [pred_x] * 4\n",
    "        lst_util_y = [pred_y] * 4\n",
    "    \n",
    "        lr = .05\n",
    "\n",
    "        lst_x = []\n",
    "        lst_y = []\n",
    "        xs = []\n",
    "\n",
    "        for i in range(num_iter):\n",
    "            pred_x = predict(lst_util_x, method=\"H-step\", H = H)\n",
    "            x = proj_simplex(x_hat_p - lr*pred_x)\n",
    "\n",
    "            pred_y = predict(lst_util_y, method=\"H-step\", H = H)\n",
    "            # y = proj_simplex(y_hat_p + lr*pred_y)\n",
    "            y= y_hat_p*np.exp(lr*pred_y)\n",
    "            y/=sum(y)\n",
    "\n",
    "            if i % 373 == 0:\n",
    "                xs += [i]\n",
    "                lst_x.append(x[0])\n",
    "                lst_y.append(y[0])\n",
    "\n",
    "            x_hat = proj_simplex(x_hat_p - lr*A@y)\n",
    "            # y_hat = proj_simplex(y_hat_p + lr*A_T@x)\n",
    "            y_hat = y_hat_p*np.exp(lr*A_T@x)\n",
    "            y_hat = y_hat/sum(y_hat)\n",
    "\n",
    "            x_hat_p = x_hat\n",
    "            y_hat_p = y_hat\n",
    "\n",
    "            lst_util_x.append(A@y)\n",
    "            lst_util_y.append(A_T@x)\n",
    "        #plt.plot(val_x)\n",
    "        #plt.plot(val_y)\n",
    "\n",
    "        # plt.subplot(3, 4, 4*it + ep+1)\n",
    "\n",
    "        if (it == 0):\n",
    "            axs[ep].set_title('$H=' + str(H) + '$')\n",
    "            \n",
    "        if (it == 2):\n",
    "            axs[ep].set_xlabel('Iteration $t$')\n",
    "        \n",
    "        if (ep == 0):\n",
    "            axs[ep].set_ylabel('Action probability')\n",
    "\n",
    "        #axs[ep].xlabel('Iterations')\n",
    "        #axs[ep].ylabel('Probabilities')\n",
    "        axs[ep].plot(xs, lst_x, color='#377eb8', label=r\"$\\bm{x}^{(t)}(1)$\")\n",
    "        axs[ep].plot(xs, lst_y, color='#ff7f00', ls=\"--\", label=r\"$\\bm{y}^{(t)}(1)$\")\n",
    "        axs[ep].grid()\n",
    "\n",
    "        if ep == 0:\n",
    "            axs[ep].legend()\n",
    "        \n",
    "# plt.show()\n",
    "# fig.tight_layout()\n",
    "# fig.savefig(\"H_order-both.pdf\", bbox_inches=\"tight\")\n",
    "fig.savefig(\"diff-H_step-both.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import random\n",
    "\n",
    "fig = plt.figure(figsize=(8, 4))\n",
    "\n",
    "for it in range(1):\n",
    "    \n",
    "    num_iter = 100\n",
    "    \n",
    "    if (it == 0):\n",
    "        A = np.array([[5, -1],\n",
    "                    [-5,1]])\n",
    "        B = np.array([[2, -2],\n",
    "                    [-4, 4]])\n",
    "        \n",
    "    if (it == 1):\n",
    "        A = np.array([[-1, 1, -1],\n",
    "                        [0, .5, -1], \n",
    "                        [.3, -.5, -.5]])\n",
    "    if (it == 2):\n",
    "        A = np.array([[-1, 0, -.3],\n",
    "                        [.5, .5, -1], \n",
    "                        [0, -.5, 0]])\n",
    "\n",
    "    A_T = A.transpose()\n",
    "    \n",
    "    x_hat_p = np.array([1/2, 1/2])\n",
    "    y_hat_p = np.array([1/2, 1/2])\n",
    "    \n",
    "    pred_x = np.array([0, 0])\n",
    "    pred_y = np.array([0, 0])\n",
    "    \n",
    "        \n",
    "    lst_util_x = []\n",
    "    lst_util_y = []\n",
    "    \n",
    "    lr = .01\n",
    "\n",
    "    lst_x = []\n",
    "    lst_y = []\n",
    "\n",
    "    for i in range(num_iter):\n",
    "        \n",
    "        if (lst_util_x == []):\n",
    "            pred_x = np.array([0, 0])\n",
    "        else:\n",
    "            pred_x = lst_util_x[-1]\n",
    "            \n",
    "        x = proj_simplex(x_hat_p + lr*pred_x)\n",
    "\n",
    "        if (lst_util_y == []):\n",
    "            pred_y = np.array([0, 0])\n",
    "        else:\n",
    "            pred_y = lst_util_y[-1]\n",
    "        \n",
    "        y = proj_simplex(y_hat_p + lr*pred_y)\n",
    "        #y= y_hat_p*np.exp(lr*pred_y)\n",
    "        #y/=sum(y)\n",
    "\n",
    "        lst_x.append(x)\n",
    "        lst_y.append(y)\n",
    "\n",
    "        x_hat = proj_simplex(x_hat_p + lr*A@y)\n",
    "        y_hat = proj_simplex(y_hat_p + lr*A_T@x)\n",
    "        #y_hat = y_hat_p*np.exp(lr*A_T@x)\n",
    "        #y_hat = y_hat/sum(y_hat)\n",
    "\n",
    "        x_hat_p = x_hat\n",
    "        y_hat_p = y_hat\n",
    "\n",
    "        lst_util_x.append(A@y)\n",
    "        lst_util_y.append(A_T@x)\n",
    "\n",
    "    #plt.plot(val_x)\n",
    "    #plt.plot(val_y)\n",
    "\n",
    "    plt.plot(lst_x)\n",
    "    plt.plot(lst_y)\n",
    "        \n",
    "plt.show()\n",
    "fig.savefig(\"potential.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> experiments/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "mpl.use('pgf')\n",
    "plt.rcParams.update({\n",
    "    \"font.family\": \"serif\",  # use serif/main font for text elements\n",
    "    \"text.usetex\": True,     # use inline math for ticks\n",
    "    \"pgf.texsystem\": \"pdflatex\",     # use inline math for ticks\n",
    "    \"pgf.rcfonts\": False,    # don't setup fonts from rc parameters\n",
    "    \"pgf.preamble\": \"\\n\".join([\n",
    "         r\"\\usepackage{times}\",            # load additional packages\n",
    "    ])\n",
    "})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_plot(path, ax, which=['li', 'avg'], **kwargs):\n",
    "    lines = open(path).readlines()\n",
    "\n",
    "    li_ys = []\n",
    "    avg_ys = []\n",
    "    xs = []\n",
    "\n",
    "    for line in lines:\n",
    "        if line.startswith(\"Iteration\"):\n",
    "            toks = line.split()\n",
    "            iteration = float(toks[1].replace('.', ''))\n",
    "            li_gap = float(toks[7])\n",
    "            avg_gap = float(toks[13])\n",
    "\n",
    "            xs += [iteration]\n",
    "            li_ys += [li_gap]\n",
    "            avg_ys += [avg_gap]\n",
    "\n",
    "    if 'li' in which:\n",
    "        ax.loglog(xs, li_ys, **kwargs)\n",
    "    if 'avg' in which:\n",
    "        ax.loglog(xs, avg_ys, **kwargs)\n",
    "    # ax.grid()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 360x158.4 with 2 Axes>"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1.0\n",
    "figsize = (k * 5, k * 2.2)\n",
    "\n",
    "fig, (ax1, ax2) = plt.subplots(nrows=1, ncols=2, figsize=figsize, sharex=True, sharey=True)\n",
    "make_plot('kuhn_eta0.25.log', ax1, which=['li'] , color=\"#377eb8\", ls=\"-\" , label=r\"$\\eta = \\frac{1}{4 \\|\\mathbf{A}\\|_2}$\")\n",
    "make_plot('kuhn_eta0.10.log', ax1, which=['li'] , color=\"#ff7f00\", ls=\"--\", label=r\"$\\eta = \\frac{1}{10 \\|\\mathbf{A}\\|_2}$\")\n",
    "make_plot('kuhn_eta0.05.log', ax1, which=['li'] , color=\"#4daf4a\", ls=\"-.\", label=r\"$\\eta = \\frac{1}{20 \\|\\mathbf{A}\\|_2}$\")\n",
    "\n",
    "make_plot('kuhn_eta0.25.log', ax2, which=['avg'], color=\"#377eb8\", ls=\"-\" , label=r\"$\\eta = \\frac{1}{4 \\|\\mathbf{A}\\|_2}$\")\n",
    "make_plot('kuhn_eta0.10.log', ax2, which=['avg'], color=\"#ff7f00\", ls=\"--\", label=r\"$\\eta = \\frac{1}{10 \\|\\mathbf{A}\\|_2}$\")\n",
    "make_plot('kuhn_eta0.05.log', ax2, which=['avg'], color=\"#4daf4a\", ls=\"-.\", label=r\"$\\eta = \\frac{1}{20 \\|\\mathbf{A}\\|_2}$\")\n",
    "\n",
    "\n",
    "ax1.set_ylim(1e-3, 1)\n",
    "ax1.set_xticks([float(f'{k}e{n}') for k in range(2,10) for n in range(4)], minor=True)\n",
    "ax1.set_xticks([1e0, 1e1, 1e2, 1e3, 1e4])\n",
    "# ax1.set_xticklabels([])\n",
    "ax1.set_xlim(1, 1e4)\n",
    "\n",
    "ax1.set_title(\"Last iterate\")\n",
    "ax2.set_title(\"Average iterate\")\n",
    "ax1.set_ylabel(\"Saddle point gap\")\n",
    "# ax1.legend(fontsize='small', ncol=3)\n",
    "\n",
    "for ax in (ax1, ax2):\n",
    "    ax.grid()\n",
    "    # ax.set_xlabel(\"Iterations\")\n",
    "\n",
    "fig.tight_layout()\n",
    "fig.savefig(\"kuhn_experiments.pdf\", bbox_inches=\"tight\")\n",
    "fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 360x158.4 with 2 Axes>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1.0\n",
    "figsize = (k * 5, k * 2.2)\n",
    "\n",
    "fig, (ax1, ax2) = plt.subplots(nrows=1, ncols=2, figsize=figsize, sharex=True, sharey=True)\n",
    "\n",
    "make_plot('leduc_eta0.25.log', ax1, which=['li'] , color=\"#377eb8\", ls=\"-\" , label=r\"$\\eta = \\frac{1}{4 \\|\\mathbf{A}\\|_2}$\")\n",
    "make_plot('leduc_eta0.10.log', ax1, which=['li'] , color=\"#ff7f00\", ls=\"--\", label=r\"$\\eta = \\frac{1}{10 \\|\\mathbf{A}\\|_2}$\")\n",
    "make_plot('leduc_eta0.05.log', ax1, which=['li'] , color=\"#4daf4a\", ls=\"-.\", label=r\"$\\eta = \\frac{1}{20 \\|\\mathbf{A}\\|_2}$\")\n",
    "\n",
    "make_plot('leduc_eta0.25.log', ax2, which=['avg'], color=\"#377eb8\", ls=\"-\" , label=r\"$\\eta = \\frac{1}{4 \\|\\mathbf{A}\\|_2}$\")\n",
    "make_plot('leduc_eta0.10.log', ax2, which=['avg'], color=\"#ff7f00\", ls=\"--\", label=r\"$\\eta = \\frac{1}{10 \\|\\mathbf{A}\\|_2}$\")\n",
    "make_plot('leduc_eta0.05.log', ax2, which=['avg'], color=\"#4daf4a\", ls=\"-.\", label=r\"$\\eta = \\frac{1}{20 \\|\\mathbf{A}\\|_2}$\")\n",
    "\n",
    "\n",
    "ax1.set_ylim(1e-3, 10)\n",
    "ax1.set_xticks([float(f'{k}e{n}') for k in range(2,10) for n in range(4)], minor=True)\n",
    "ax1.set_xticks([1e0, 1e1, 1e2, 1e3, 1e4])\n",
    "ax1.set_xlim(1, 1e4)\n",
    "\n",
    "# ax1.set_title(\"Last iterate\")\n",
    "# ax2.set_title(\"Average iterate\")\n",
    "ax1.set_ylabel(\"Saddle point gap\")\n",
    "\n",
    "for ax in (ax1, ax2):\n",
    "    ax.grid()\n",
    "    ax.set_xlabel(\"Iterations\")\n",
    "\n",
    "def export_legend(legend, filename=\"legend.pdf\", expand=[-5,-5,5,5]):\n",
    "    fig  = legend.figure\n",
    "    fig.canvas.draw()\n",
    "    bbox  = legend.get_window_extent()\n",
    "    bbox = bbox.from_extents(*(bbox.extents + np.array(expand)))\n",
    "    bbox = bbox.transformed(fig.dpi_scale_trans.inverted())\n",
    "    fig.savefig(filename, dpi=\"figure\", bbox_inches=bbox)\n",
    "\n",
    "fig.tight_layout()\n",
    "legend = ax1.legend(fontsize='small', ncol=3, bbox_to_anchor = (2.05, -0.3))\n",
    "fig.savefig(\"leduc_experiments.pdf\", bbox_inches=\"tight\")\n",
    "\n",
    "# export_legend(legend)\n",
    "fig\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "8f781c4300018e23ee7671913902c7a788eb2d2997249d83100b86c491f86c1d"
  },
  "kernelspec": {
   "display_name": "Python 3.9.6 64-bit ('py3': conda)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> experiments/solve_efg.py <==
import capnp
import game_capnp
import sys
import cvxpy as cp
import numpy as np


class Infoset(object):
    def __init__(self, capnp_obj):
        self.start_seq = capnp_obj.startSequenceId
        self.end_seq = capnp_obj.endSequenceId
        self.parent_seq = capnp_obj.parentSequenceId

    def seqs(self):
        return range(self.start_seq, self.end_seq + 1)

    def n_seqs(self):
        return self.end_seq - self.start_seq + 1


class Treeplex(object):
    def __init__(self, capnp_obj):
        self.infosets = []
        for capnp_info in capnp_obj.infosets:
            self.infosets += [Infoset(capnp_info)]
        self.n_seqs = 1 + sum([info.n_seqs() for info in self.infosets])

    def br_value(self, u):
        assert u.shape[0] == self.n_seqs
        for info in self.infosets:
            u[info.parent_seq] += max(
                [u[seq] for seq in info.seqs()])
        return u[self.n_seqs - 1]

    def is_sf_vector(self, x):
        if min(x) < -1e-6:
            return False

        for info in self.infosets:
            if abs(x[info.parent_seq] - sum([x[seq] for seq in info.seqs()])) > 1e-4:
                return False
        if abs(x[self.n_seqs - 1] - 1.0) > 1e-4:
            return False
        elif x.shape[0] != self.n_seqs:
            return False
        else:
            return True

    def uniform_sf_strat(self):
        x = np.ones(self.n_seqs)
        for info in reversed(self.infosets):
            n = info.n_seqs()
            for seq in info.seqs():
                x[seq] = x[info.parent_seq] / n

        return x

    def uniform_bh_strat(self):
        x = np.ones(self.n_seqs)
        for info in reversed(self.infosets):
            n = info.n_seqs()
            for seq in info.seqs():
                x[seq] = 1.0 / n

        return x


class Efg(object):
    def __init__(self, capnp_obj):
        self.tpx_pl1 = Treeplex(capnp_obj.treeplexes[0])
        self.tpx_pl2 = Treeplex(capnp_obj.treeplexes[1])


def nash_gap(game, x, y, A):
    assert game.tpx_pl1.is_sf_vector(x)
    assert game.tpx_pl2.is_sf_vector(y)

    u1 = A @ y
    # The best response for player 1 is br1:
    br1 = game.tpx_pl1.br_value(u1)

    u2 = -A.T @ x
    br2 = game.tpx_pl2.br_value(u2)

    return br1 + br2


class OmdAgent(object):
    def __init__(self, treeplex, eta):
        self.treeplex = treeplex
        self.n_sequences = treeplex.n_seqs
        print(f"Constructing OMD agent ({self.n_sequences} sequences)")
        self.eta = eta

        self.xhat = self.smoothed_br(np.zeros(self.n_sequences))

    def smoothed_br(self, g):
        x = cp.Variable(self.n_sequences, nonneg=True)

        objective = cp.Maximize((x.T @ g) - .5 * cp.sum_squares(x))
        constraints = [
            x[self.n_sequences - 1] == 1.0
        ]

        for info in self.treeplex.infosets:
            constraints += [
                sum([x[seq] for seq in info.seqs()])
                ==
                x[info.parent_seq]
            ]

        prob = cp.Problem(objective, constraints)
        prob.solve()
        xstar = x.value

        if False:
            # Check the solution, by verifying the variational inequality.
            assert self.treeplex.br_value(
                g - xstar) <= (g - xstar).T @ xstar + 1e-4
            assert self.treeplex.is_sf_vector(xstar)

        return xstar

    def next_strategy(self, mt):
        return self.smoothed_br(self.eta * mt + self.xhat)

    def observe_utility(self, ut):
        self.xhat = self.smoothed_br(self.eta * ut + self.xhat)


class CfrAgent(object):
    def __init__(self, treeplex, eta=None):
        self.treeplex = treeplex
        self.n_sequences = treeplex.n_seqs
        print(f"Constructing CFR agent ({self.n_sequences} sequences)")
        self.empty_seq = self.n_sequences - 1
        self.buf = np.zeros(self.n_sequences)
        self.bh = treeplex.uniform_bh_strat()

    def next_strategy(self, mt=None):
        x = np.ones(self.n_sequences)
        for info in reverse(self.treeplex.infosets):
            for seq in info.seqs():
                x[seq] = x[info.parent_seq] * self.bh[seq]
        assert self.treeplex.is_sf_vector(x)
        return x

    def observe_utility(self, ut):
        # Step 1. Update the buffer
        cut = ut.copy()

        for info in self.treeplex.infosets:
            ev = 0
            for seq in info.seqs():
                ev += cut[seq] * self.bh[seq]
            cut[info.parent_seq] += ev

            s = 0.0
            for seq in info.seqs():
                self.buf[seq] += cut[seq] - ev
                if self.buf[seq] < 0.0:
                    self.buf[seq] = 0.0
                s += self.buf[seq]

            if s < 1e-9:
                for seq in info.seqs():
                    self.bh[seq] = 1.0 / info.n_seqs()
            else:
                for seq in info.seqs():
                    self.bh[seq] = self.buf[seq] / s


if __name__ == '__main__':
    if len(sys.argv) < 2:
        print("Missing game path!")
        sys.exit(1)

    path = sys.argv[1]
    print(f"Parsing game {path}")

    capnp_obj = game_capnp.Game.read(open(path))
    game = Efg(capnp_obj)

    n_seqs1 = game.tpx_pl1.n_seqs
    n_seqs2 = game.tpx_pl2.n_seqs

    # A is the payoff matrix of player 1. It has sequences for player 1 on the *rows*.
    A = np.zeros((n_seqs1, n_seqs2))

    for entry in capnp_obj.payoffMatrix.entries:
        A[entry.sequences[0], entry.sequences[1]
          ] += entry.payoffs[0] * entry.chanceFactor

    # eta is 1/(4 * the ell2 operator norm of the payoff matrix). The latter
    # is the largest singular value.
    eta = .10 / np.linalg.norm(A, ord=2)
    # eta = .1 / np.linalg.norm(A, ord=2)

    pl1 = OmdAgent(game.tpx_pl1, eta)
    pl2 = OmdAgent(game.tpx_pl2, eta)
    # pl1 = CfrAgent(game.tpx_pl1, eta)
    # pl2 = CfrAgent(game.tpx_pl2, eta)

    T = 10000

    # Last utility vector for player 1 and 2
    u1 = np.zeros(n_seqs1)
    u2 = np.zeros(n_seqs2)

    avg1 = np.zeros(n_seqs1)
    avg2 = np.zeros(n_seqs2)

    for t in range(1, T + 1):
        x1 = pl1.next_strategy(u1)
        x2 = pl2.next_strategy(u2)

        u1 = A @ x2
        u2 = -A.T @ x1

        pl1.observe_utility(u1)
        pl2.observe_utility(u2)

        avg1 *= (t - 1) / t
        avg1 += x1 / t

        avg2 *= (t - 1) / t
        avg2 += x2 / t

        if t == 1 or t == T or t % 1 == 0:
            assert game.tpx_pl1.is_sf_vector(avg1)
            assert game.tpx_pl2.is_sf_vector(avg2)

            print("Iteration %3d. || Last-iterate   value: %+.6e   gap: %.6e   || Avg  value: %+.6e   gap: %.6e " %
                  (t, x1.T @ A @ x2, nash_gap(game, x1, x2, A), avg1.T @ A @ avg2, nash_gap(game, avg1, avg2, A)))

